Improving QoS Prediction in Urban V2X Networks by Leveraging Data from Leading Vehicles and Historical Trends

With the evolution of Vehicle-to-Everything (V2X) technology and increased deployment of 5G networks and edge computing, Predictive Quality of Service (PQoS) is seen as an enabler for resilient and adaptive V2X communication systems. PQoS incorporates data-driven techniques, such as Machine Learning (ML), to forecast/predict Key Performing Indicators (KPIs) such as throughput, latency, etc. In this paper, we aim to predict downlink throughput in an urban environment using the Berlin V2X cellular dataset. We select features from the ego and lead vehicles to train different ML models to help improve the predicted throughput for the ego vehicle. We identify these features based on an in-depth exploratory data analysis. Results show an improvement in model performance when adding features from the lead vehicle. Moreover, we show that the improvement in model performance is model-agnostic.

==> images/beginner_dump.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "53f42f98-18cd-4803-b8a3-a40f3371f654",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                           ping_ms     datarate    jitter   Latitude  \\\n",
      "timestamp                                                              \n",
      "2021-06-22 09:49:00+02:00      0.0          0.0  0.000000   0.000000   \n",
      "2021-06-22 09:49:00+02:00      0.0          0.0  0.000000   0.000000   \n",
      "2021-06-22 09:49:00+02:00      0.0          0.0  0.000000   0.000000   \n",
      "2021-06-22 09:49:00+02:00      0.0          0.0  0.000000   0.000000   \n",
      "2021-06-22 09:49:01+02:00      0.0          0.0  0.000000   0.000000   \n",
      "...                            ...          ...       ...        ...   \n",
      "2021-06-24 18:59:55+02:00      0.0  178000000.0  0.000123  52.513883   \n",
      "2021-06-24 18:59:56+02:00      0.0  178000000.0  0.000091  52.513885   \n",
      "2021-06-24 18:59:57+02:00      0.0  165000000.0  0.000076  52.513887   \n",
      "2021-06-24 18:59:58+02:00    540.0  177000000.0  0.000040  52.513890   \n",
      "2021-06-24 18:59:59+02:00    485.0  226000000.0  0.000058  52.513890   \n",
      "\n",
      "                           Longitude  Altitude  speed_kmh   COG  \\\n",
      "timestamp                                                         \n",
      "2021-06-22 09:49:00+02:00   0.000000       0.0     0.0000   0.0   \n",
      "2021-06-22 09:49:00+02:00   0.000000       0.0     0.0000   0.0   \n",
      "2021-06-22 09:49:00+02:00   0.000000       0.0     0.0000   0.0   \n",
      "2021-06-22 09:49:00+02:00   0.000000       0.0     0.0000   0.0   \n",
      "2021-06-22 09:49:01+02:00   0.000000       0.0     0.0000   0.0   \n",
      "...                              ...       ...        ...   ...   \n",
      "2021-06-24 18:59:55+02:00  13.335023      28.0     2.7780  81.6   \n",
      "2021-06-24 18:59:56+02:00  13.335027      28.0     0.7408  81.6   \n",
      "2021-06-24 18:59:57+02:00  13.335030      28.1     0.0000  81.6   \n",
      "2021-06-24 18:59:58+02:00  13.335032      28.1     0.0000  81.6   \n",
      "2021-06-24 18:59:59+02:00  13.335033      28.1     0.0000  81.6   \n",
      "\n",
      "                           precipIntensity  precipProbability  ...  SCell_TAC  \\\n",
      "timestamp                                                      ...              \n",
      "2021-06-22 09:49:00+02:00           0.0000               0.00  ...     1494.0   \n",
      "2021-06-22 09:49:00+02:00           0.0000               0.00  ...    49101.0   \n",
      "2021-06-22 09:49:00+02:00           0.0000               0.00  ...     1494.0   \n",
      "2021-06-22 09:49:00+02:00           0.0000               0.00  ...    49101.0   \n",
      "2021-06-22 09:49:01+02:00           0.0000               0.00  ...    49101.0   \n",
      "...                                    ...                ...  ...        ...   \n",
      "2021-06-24 18:59:55+02:00           0.3287               0.45  ...     1494.0   \n",
      "2021-06-24 18:59:56+02:00           0.3287               0.45  ...     1494.0   \n",
      "2021-06-24 18:59:57+02:00           0.3287               0.45  ...     1494.0   \n",
      "2021-06-24 18:59:58+02:00           0.3287               0.45  ...     1494.0   \n",
      "2021-06-24 18:59:59+02:00           0.3287               0.45  ...     1494.0   \n",
      "\n",
      "                           SCell_Band_Indicator  SCell_MCC  SCell_MNC_Digit  \\\n",
      "timestamp                                                                     \n",
      "2021-06-22 09:49:00+02:00                   7.0      262.0              2.0   \n",
      "2021-06-22 09:49:00+02:00                   3.0      262.0              2.0   \n",
      "2021-06-22 09:49:00+02:00                   7.0      262.0              2.0   \n",
      "2021-06-22 09:49:00+02:00                   7.0      262.0              2.0   \n",
      "2021-06-22 09:49:01+02:00                   7.0      262.0              2.0   \n",
      "...                                         ...        ...              ...   \n",
      "2021-06-24 18:59:55+02:00                   7.0      262.0              2.0   \n",
      "2021-06-24 18:59:56+02:00                   7.0      262.0              2.0   \n",
      "2021-06-24 18:59:57+02:00                   7.0      262.0              2.0   \n",
      "2021-06-24 18:59:58+02:00                   7.0      262.0              2.0   \n",
      "2021-06-24 18:59:59+02:00                   7.0      262.0              2.0   \n",
      "\n",
      "                           SCell_MNC  SCell_Allowed_Access  SCell_freq_MHz  \\\n",
      "timestamp                                                                    \n",
      "2021-06-22 09:49:00+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-22 09:49:00+02:00        2.0                   0.0          1800.0   \n",
      "2021-06-22 09:49:00+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-22 09:49:00+02:00        2.0                   0.0          2600.0   \n",
      "2021-06-22 09:49:01+02:00        2.0                   0.0          2600.0   \n",
      "...                              ...                   ...             ...   \n",
      "2021-06-24 18:59:55+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-24 18:59:56+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-24 18:59:57+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-24 18:59:58+02:00        1.0                   0.0          2600.0   \n",
      "2021-06-24 18:59:59+02:00        1.0                   0.0          2600.0   \n",
      "\n",
      "                           target_datarate  operator   Distance  \n",
      "timestamp                                                        \n",
      "2021-06-22 09:49:00+02:00        350000000         1   0.000000  \n",
      "2021-06-22 09:49:00+02:00        350000000         2   0.000000  \n",
      "2021-06-22 09:49:00+02:00        350000000         1   0.000000  \n",
      "2021-06-22 09:49:00+02:00        350000000         2   0.000000  \n",
      "2021-06-22 09:49:01+02:00        350000000         2   0.000000  \n",
      "...                                    ...       ...        ...  \n",
      "2021-06-24 18:59:55+02:00        350000000         1  60.865143  \n",
      "2021-06-24 18:59:56+02:00        350000000         1  17.034985  \n",
      "2021-06-24 18:59:57+02:00        350000000         1  17.035006  \n",
      "2021-06-24 18:59:58+02:00        350000000         1  22.262578  \n",
      "2021-06-24 18:59:59+02:00        350000000         1   6.659082  \n",
      "\n",
      "[207434 rows x 148 columns]\n",
      "[9.62585729e-01 2.55458072e-02 9.29074050e-03 2.36158881e-03\n",
      " 1.31456328e-04 6.54166433e-05 1.50959246e-05 4.06365194e-06\n",
      " 5.42006788e-08 1.45401181e-08 9.11573041e-09 4.65800125e-09\n",
      " 2.97992671e-09 2.60804712e-09 1.99022846e-09 1.10837240e-09\n",
      " 1.01897709e-09 9.23658201e-10 8.53992799e-10 7.62494433e-10\n",
      " 6.27356646e-10 6.11678609e-10 5.08326808e-10 4.87416801e-10\n",
      " 4.60178276e-10 4.06512495e-10 3.64321783e-10 3.00876711e-10\n",
      " 2.91936653e-10 2.50638993e-10 2.37454231e-10 2.02507789e-10\n",
      " 2.01632961e-10 1.77686481e-10 1.71209366e-10 1.52398783e-10\n",
      " 1.40195187e-10 1.34844643e-10 1.14773113e-10 1.10126471e-10\n",
      " 9.02494131e-11 8.81911457e-11 8.20705846e-11 7.95003669e-11\n",
      " 6.78810273e-11 6.18937852e-11 6.10368181e-11 5.99762998e-11\n",
      " 5.86172803e-11 5.51837404e-11 4.77828696e-11 4.46342779e-11\n",
      " 4.38852797e-11 4.28316817e-11 4.16261245e-11 3.67069682e-11\n",
      " 3.17408695e-11 3.02690695e-11 2.80130928e-11 2.56838199e-11\n",
      " 2.42355680e-11 2.40918085e-11 1.96112614e-11 1.84858225e-11\n",
      " 1.68581620e-11 1.52687362e-11 1.29693534e-11 1.23006902e-11\n",
      " 1.05171958e-11 9.26572769e-12 7.41229184e-12 6.44846030e-12\n",
      " 5.82389203e-12 5.19503815e-12 4.80230363e-12 4.43118493e-12\n",
      " 3.58815144e-12 3.55883845e-12 2.96105103e-12 2.17069175e-12\n",
      " 1.49757961e-12 8.91429005e-13 7.86222175e-13 5.19690554e-13\n",
      " 4.62881922e-13 2.28065771e-13 8.59207172e-14 5.41106232e-14\n",
      " 4.92691404e-14 4.03949613e-14 2.39057977e-14 1.17534390e-14\n",
      " 4.44378502e-15 2.87365819e-15 2.57402377e-15 2.37853411e-15\n",
      " 1.31583085e-15 4.90497067e-16 4.82611006e-16 3.74775514e-16\n",
      " 3.47304877e-16 3.12346911e-16 2.73888328e-16 1.77213362e-16\n",
      " 1.43255096e-16 1.35926880e-16 9.82812560e-17 7.16864856e-17\n",
      " 6.93639538e-17 3.06584903e-17 2.31581650e-17 1.85032213e-17\n",
      " 1.82878034e-17 1.42056993e-17 8.65549432e-18 7.95493781e-18\n",
      " 7.21636203e-18 6.88555373e-18 4.80512430e-18 4.50406372e-18\n",
      " 2.59608206e-18 1.17863460e-18 9.23482573e-19 9.14257377e-19\n",
      " 4.82626566e-19 3.04557578e-19 1.66583175e-19 9.44158403e-20\n",
      " 1.84956072e-20 4.12422414e-21 1.86376994e-21 3.83338350e-22\n",
      " 2.90655749e-23 5.33511771e-25 2.96249482e-25 6.58974636e-28\n",
      " 5.30262524e-28 7.56048275e-29 1.95032605e-33 7.78636822e-35\n",
      " 9.29791072e-38 0.00000000e+00 0.00000000e+00 0.00000000e+00\n",
      " 0.00000000e+00 0.00000000e+00 0.00000000e+00 0.00000000e+00]\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from math import sin, cos, sqrt, atan2, radians\n",
    "import numpy as np\n",
    "\n",
    "from sklearn.decomposition import PCA\n",
    "\n",
    "# Approximate radius of earth in km\n",
    "R = 6373.0\n",
    "\n",
    "\n",
    "def haversine(lat1, lon1, lat2, lon2, to_radians=True, earth_radius=6373):\n",
    "    \"\"\"\n",
    "    slightly modified version: of http://stackoverflow.com/a/29546836/2901002\n",
    "\n",
    "    Calculate the great circle distance between two points\n",
    "    on the earth (specified in decimal degrees or in radians)\n",
    "\n",
    "    All (lat, lon) coordinates must have numeric dtypes and be of equal length.\n",
    "\n",
    "    \"\"\"\n",
    "    if to_radians:\n",
    "        lat1, lon1, lat2, lon2 = np.radians([lat1, lon1, lat2, lon2])\n",
    "\n",
    "    a = np.sin((lat2-lat1)/2.0)**2 + \\\n",
    "        np.cos(lat1) * np.cos(lat2) * np.sin((lon2-lon1)/2.0)**2\n",
    "\n",
    "    # multiplies by 1000 to return the distance in meters\n",
    "    return 1000 * earth_radius * 2 * np.arcsin(np.sqrt(a))\n",
    "\n",
    "\n",
    "def ret_geodic_dist (lat, long):\n",
    "    tuple_one = lat\n",
    "    #return \n",
    "    # print(lat, \" .... \", long)# \n",
    "\n",
    "\n",
    "df = pd.read_parquet('cellular_dataframe.parquet')\n",
    "\n",
    "# dlat = lat2 - lat1\n",
    "# dlon = lon2 - lon1\n",
    "\n",
    "#df['Lat_Diff'] = df[\"Latitude\"].diff()\n",
    "#df['Long_Diff'] = df[\"Longitude\"].diff()\n",
    "\n",
    "# print (df)\n",
    "\n",
    "# sin(dlat / 2)**2 + cos(lat1) * cos(lat2) * sin(dlon / 2)**2\n",
    "#sin(df['Lat_Diff'] / 2)**2 + cos(df[])\n",
    "\n",
    "#df['SinLat'] = sin(df['Lat_Diff'] / 2)**2\n",
    "#df['SinLong'] = sin(df['Long_Diff']/2)**2\n",
    "#df['Cos'] = df.apply( lambda x: cos_add_func( x.name)\n",
    "#df['a'] = df.apply( lambda x: my_func( x.name, x.A, x.B, x.C, x.D, x.E ), axis = 1\n",
    "# # # \n",
    "\n",
    "#print (df['Lat_Diff'])\n",
    "\n",
    "#print(df['Long_Diff'])\n",
    "\n",
    "# split dataframe based on timestamp each day\n",
    "# df.timestamp=pd.to_datetime('2020 '+df.Timestamp)\n",
    "# df.set_index('timestamp').Value.resample('1D')\n",
    "\n",
    "# for col in df.columns:\n",
    "#    print(col)\n",
    "###### = Beginning of the old trials that were device grouped ===== ##############\n",
    "\n",
    "#def get_df(dataframe, measure_id):\n",
    "#    return dataframe.loc[dataframe.measurement==measure_id]\n",
    "\n",
    "# dev_grp_df = df.groupby('device')\n",
    "\n",
    "# Show us correlations above 0.4\n",
    "#df_cor = df.corr(method='pearson')\n",
    "\n",
    "#print(df_cor[df_cor.abs() > .5]) # .replace(1, np.nan) # & (df_cor.abs() !=1)\n",
    "\n",
    "### print( df_cor[df_cor.abs() > .5].replace(1, np.nan).dropna(how='all', axis=1))\n",
    "\n",
    "#pc1_df = dev_grp_df.get_group('pc1') \n",
    "#pc2_df = dev_grp_df.get_group('pc2') \n",
    "#pc3_df = dev_grp_df.get_group('pc3') \n",
    "#pc4_df = dev_grp_df.get_group('pc4')\n",
    "\n",
    "#le = LabelEncoder()\n",
    "\n",
    "#Now drop the string columns after conversion\n",
    "#df.drop(columns=['device','measurement'])\n",
    "\n",
    "#df['Device'] = label_dev #df['Measure'] = label_meas #print(\"\\n ************************************************ \\n\",df)\n",
    "\n",
    "#pc1_df['Device'] = le.fit_transform(pc1_df['device']) \n",
    "#pc1_df['Measure'] = le.fit_transform(pc1_df['measurement']) \n",
    "#pc1_df['Area'] = le.fit_transform(pc1_df['area']) \n",
    "#pc1_df['Direction'] = le.fit_transform(pc1_df['direction']) \n",
    "#pc1_df['QoS'] = le.fit_transform(pc1_df['measured_qos']) \n",
    "#pc1_df['Telco'] = le.fit_transform(pc1_df['operator'])\n",
    "\n",
    "#Now drop the string features from the new grouped df\n",
    "#pc1_df = pc1_df.drop(columns=['device','measurement','area','direction', 'measured_qos','operator'])\n",
    "\n",
    "#Drop all NaNs - Drop the rows where all elements are missing.\n",
    "#pc1_df.dropna(how='all')\n",
    "\n",
    "#And fill the rest with zeros\n",
    "#pc1_df = pc1_df.fillna(0)\n",
    "\n",
    "#Do the same for all the other devices\n",
    "#pc2_df['Device'] = le.fit_transform(pc2_df['device']) \n",
    "#pc2_df['Measure'] = le.fit_transform(pc2_df['measurement']) \n",
    "#pc2_df['Area'] = le.fit_transform(pc2_df['area']) \n",
    "#pc2_df['Direction'] = le.fit_transform(pc2_df['direction']) \n",
    "#pc2_df['QoS'] = le.fit_transform(pc2_df['measured_qos']) \n",
    "#pc2_df['Telco'] = le.fit_transform(pc2_df['operator'])\n",
    "\n",
    "#pc2_df = pc2_df.drop(columns=['device','measurement','area','direction', 'measured_qos','operator']) \n",
    "#pc2_df.dropna(how='all') \n",
    "#pc2_df = pc2_df.fillna(0)\n",
    "\n",
    "#pc3_df['Device'] = le.fit_transform(pc3_df['device']) \n",
    "#pc3_df['Measure'] = le.fit_transform(pc3_df['measurement']) \n",
    "#pc3_df['Area'] = le.fit_transform(pc3_df['area']) \n",
    "#pc3_df['Direction'] = le.fit_transform(pc3_df['direction']) \n",
    "#pc3_df['QoS'] = le.fit_transform(pc3_df['measured_qos']) \n",
    "#pc3_df['Telco'] = le.fit_transform(pc3_df['operator'])\n",
    "\n",
    "#pc3_df = pc3_df.drop(columns=['device','measurement','area','direction','measured_qos','operator']) \n",
    "#pc3_df.dropna(how='all') \n",
    "#pc3_df = pc3_df.fillna(0)\n",
    "\n",
    "#pc4_df['Device'] = le.fit_transform(pc4_df['device']) \n",
    "#pc4_df['Measure'] = le.fit_transform(pc4_df['measurement']) \n",
    "#pc4_df['Area'] = le.fit_transform(pc4_df['area']) \n",
    "#pc4_df['Direction'] = le.fit_transform(pc4_df['direction']) \n",
    "#pc4_df['QoS'] = le.fit_transform(pc4_df['measured_qos']) \n",
    "#pc4_df['Telco'] = le.fit_transform(pc4_df['operator'])\n",
    "\n",
    "#pc4_df = pc4_df.drop(columns=['device','measurement','area','direction','measured_qos','operator']) \n",
    "#pc4_df.dropna(how='all') \n",
    "#pc4_df = pc4_df.fillna(0)\n",
    "\n",
    "\n",
    "#df = pd.read_parquet('cellular_dataframe.parquet')\n",
    "\n",
    "#df = df.drop(columns=['temperature', 'apparentTemperature','windSpeed','humidity','pressure','dewPoint','apparentTemperature','ts_gps','Pos in Ref Round' ,'Traffic Street Name','cloudCover' , 'uvIndex','visibility', 'precipIntensity','precipProbability','COG','scenario','drive_mode','SCell_Allowed_Access','SCell_MNC_Digit' ,'SCell_MNC'])\n",
    "# meas_cor = meas_grp_df.corr(method='pearson')\n",
    "\n",
    "#counter = 0\n",
    "\n",
    "#for i in df.measurement.unique():\n",
    "#    print(f\"Measurement ID: {i}\")\n",
    "#    t_dev1 = pc1_df.loc[pc1_df.measurement==i]     \n",
    "#    print (\"\\n +++++++++++++++++++++++++++++++++++++++ \\n\",t_dev1) #newt_dev1)\n",
    " \n",
    "    # for device two under this measurement ID\n",
    "#    t_dev2 = pc2_df.loc[pc2_df.measurement==i]      \n",
    "#    print (\"\\n xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx \\n\",t_dev2) #newt_dev2)\n",
    "\n",
    "    # for device three under this measurement ID\n",
    "#    t_dev3 = pc3_df.loc[pc3_df.measurement==i]       \n",
    "#    print (\"\\n ***************************************** \\n\",t_dev3) #newt_dev3)\n",
    "    # filename = \"newt_dev3_\"+i\n",
    "    # newt_dev3.to_csv(filename, sep='\\t', encoding='utf-8', index=True, header=True)\n",
    "\n",
    "    # for device four\n",
    "#    t_dev4 = pc4_df.loc[pc4_df.measurement==i]    \n",
    "    #corr_dev4 = t_dev4.corr()\n",
    "    #newt_dev4 = corr_dev4[corr_dev4 > .5].dropna(axis=1, how='all').dropna(axis=0, how='all')   \n",
    "    #print (\"\\n ======================================== \\n\",t_dev4) #newt_dev4) \n",
    "\n",
    "#    counter = counter + 1\n",
    "#   if counter  == 10:\n",
    "#        sys.exit(0)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "from geopy.distance import geodesic \n",
    "\n",
    "\n",
    "# df['Dist'] = df.apply(lambda x: ret_geodic_dist (df.Latitude, df.Longitude), axis = 1)\n",
    "\n",
    "# df['Location'] = list(zip(df.Latitude, df.Longitude))\n",
    "\n",
    "df['Distance'] = haversine(df.Latitude, df.Longitude,\n",
    "                       df.Latitude.shift(), df.Longitude.shift(),\n",
    "                       to_radians=False)\n",
    "\n",
    "\n",
    "df = df.select_dtypes(exclude=['object'])\n",
    "df = df.drop(columns=['ts_gps'])\n",
    "\n",
    "#df = df.dropna()\n",
    "\n",
    "# df.set_index('ts_gps').resample('1D')\n",
    "\n",
    "df = df.fillna(0)\n",
    "print(df)\n",
    "\n",
    "\n",
    "#for col in final_df.columns:\n",
    "#    print(\"\\n \",col )\n",
    "    \n",
    "# print (df.dtypes)\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# corr = final_df.corr()\n",
    "corr = df.corr()\n",
    "corr.style.background_gradient(cmap='coolwarm')\n",
    "# plt.matshow(corr)\n",
    "# plt.show()\n",
    "\n",
    "pca = PCA() #n_components=2)\n",
    "\n",
    "pca.fit(df)\n",
    "print(pca.explained_variance_ratio_[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7d2f62ea-903b-4dd7-b0d4-0a764e55d296",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

